Exploiting boundary states of imperfect spin chains for high-fidelity state transfer

We study transfer of a quantum state through XX spin chains with static imperfections. We combine the two standard approaches for state transfer based on (i) modulated couplings between neighboring spins throughout the spin chain and (ii) weak coupling of the outermost spins to an unmodulated spin chain. The combined approach allows us to design spin chains with modulated couplings and localized boundary states, permitting high-fidelity state transfer in the presence of random static imperfections of the couplings. The modulated couplings are explicitly obtained from an exact algorithm using the close relation between tridiagonal matrices and orthogonal polynomials [Linear Algebr. Appl. 21, 245 (1978)]. The implemented algorithm and a graphical user interface for constructing spin chains with boundary states (spinGUIn) are provided as Supplemental Material.

==> iepsolve.m <==
function [a,b,mat] = iepsolve(spec)
%
% IEPSOLVE solves an inverse eigenvalue problem: The function constructs
% the persymmetric tridiagonal matrix of size N*N for a given set of N real
% non-degenerate eigenvalues.
%
% [A,B,MAT] = IEPSOLVE(SPEC)
% 
% SPEC is the vector containing the eigenvalues (no ordering required).
% 
% MAT is the complete persymmetric tridiagonal matrix.
% A is the vector containing the diagonal elements of MAT.
% B is the vector containing subdiagonal (superdiagonal) elements of MAT.
%
% Supplemental material to the article by M. Bruderer et al. (2011)
% 'Exploiting boundary states of imperfect spin chains for high-fidelity
%  state transfer'
%

% Determine the spectrum size N and the iteration maximum M
N = size(spec,2);
if rem(N,2)
    M = ceil(N/2);
else
    M = N/2;
end

% Shift and rescale the spectrum into the interval [-1,1]
mpos = (max(spec) + min(spec))/2;
spec = spec - mpos;
scale = max(abs(spec));
spec = spec/scale;

% Initialize the necessary arrays a_j, (b_j)^2, w_k and p_{j-1}
a = zeros(1,M);
bb = zeros(1,M);
w = zeros(1,N);
p1 = ones(1,N);

% Calculate the weights w_k from the spectrum
tmp = spec(2:N);
for  k = 1:N
    w(k) = abs(prod(1./(spec(k) - tmp)));
    tmp(k) = spec(k);
end

% Calculate the components a_1, (b_1)^2 and the polynomial p_1
nom_a = sum(spec .* w);
den = sum(w);
a(1) = nom_a / den;
p = spec - a(1);
nom_b = sum(w .* p.^2);
bb(1) = nom_b / den;

% Calculate the remaining components a_j, (b_j)^2 and the polynomials p_j
for j = 2:M
    p2 = p1;
    p1 = p;
    nom_a = sum(spec .* w .* p1.^2);
    den = sum(w .* p1.^2);
    a(j) = nom_a / den;
    p = (spec - a(j)) .* p1 - bb(j-1) .* p2;
    nom_b = sum(w .* p.^2);
    bb(j) = nom_b / den;
end

% Compile and rescale the results using symmetry properties of the matrix
a = scale * a + mpos;
b = scale * sqrt(bb);
if rem(N,2)
    a = [a(1:M-1),fliplr(a)];
    b = [b(1:M-1),fliplr(b(1:M-1))];
else
    a = [a(1:M),fliplr(a(1:M))];
    b = [b(1:M-1),fliplr(b)];
end
mat =  diag(a) + diag(b,1) + diag(b,-1);
